Trackable Island-model Genetic Algorithms at Wafer Scale

Emerging ML/AI hardware accelerators, like the 850,000 processor Cerebras Wafer-Scale Engine (WSE), hold great promise to scale up the capabilities of evolutionary computation. However, challenges remain in maintaining visibility into underlying evolutionary processes while efficiently utilizing these platforms' large processor counts. Here, we focus on the problem of extracting phylogenetic information from digital evolution on the WSE platform. We present a tracking-enabled asynchronous island-based genetic algorithm (GA) framework for WSE hardware. Emulated and on-hardware GA benchmarks with a simple tracking-enabled agent model clock upwards of 1 million generations a minute for population sizes reaching 16 million. This pace enables quadrillions of evaluations a day. We validate phylogenetic reconstructions from these trials and demonstrate their suitability for inference of underlying evolutionary conditions. In particular, we demonstrate extraction of clear phylometric signals that differentiate wafer-scale runs with adaptive dynamics enabled versus disabled. Together, these benchmark and validation trials reflect strong potential for highly scalable evolutionary computation that is both efficient and observable. Kernel code implementing the island-model GA supports drop-in customization to support any fixed-length genome content and fitness criteria, allowing it to be leveraged to advance research interests across the community.

==> script/arxiv.sh <==
#!/bin/bash

set -e
shopt -s globstar

for binderpath in binder*; do
    echo "binderpath ${binderpath}"
    find "${binderpath}" -type f ! \( -name "*.pdf" -o -name "*.tex" -o -name "*.bib" \) -exec rm -f {} +
done

find . -type f -name '*.png' -exec rm -f {} +
find . -type f -name '*.jpg' -exec rm -f {} +
find . -type d -name dishtiny -exec rm -rf {} +
find . -type d -name hstrat -exec rm -rf {} +
find . -type d -name conduit -exec rm -rf {} +
find . -type d -name docs -exec rm -rf {} +
find . -type d -empty -delete
find . -type l -delete

rm -rf binder-surface-concept/teeplots/0*
rm -rf bindertex-evolutionary-inference/img
rm -rf binder-reconstruction-quality
rm -rf binder-surface-concept

rm -f arxiv.tar.gz
git checkout bibl.bib
make cleaner
make
make clean
mv bibl.bib main.bib
cp tex-extended-abstract-draft.bbl main.bbl
cp tex-extended-abstract-draft.blg main.blg
tar -czvf arxiv.tar.gz *


==> script/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"
cd ..

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup bibl.bib

